Stretched Non-negative Matrix Factorization

An algorithm is described and tested that carries out a non negative matrix factorization (NMF) ignoring any stretching of the signal along the axis of the independent variable. This extended NMF model is called StretchedNMF. Variability in a set of signals due to this stretching is then ignored in the decomposition. This can be used, for example, to study sets of powder diffraction data collected at different temperatures where the materials are undergoing thermal expansion. It gives a more meaningful decomposition in this case where the component signals resemble signals from chemical components in the sample. The StretchedNMF model introduces a new variable, the stretching factor, to describe any expansion of the signal. To solve StretchedNMF, we discretize it and employ Block Coordinate Descent framework algorithms. The initial experimental results indicate that StretchedNMF model outperforms the conventional NMF for sets of data with such an expansion. A further enhancement to StretchedNMF for the case of powder diffraction data from crystalline materials called Sparse-StretchedNMF, which makes use of the sparsity of the powder diffraction signals, allows correct extractions even for very small stretches where StretchedNMF struggles. As well as demonstrating the model performance on simulated PXRD patterns and atomic pair distribution functions (PDFs), it also proved successful when applied to real data taken from an in situ chemical reaction experiment.

==> figures/plot.py <==
from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

import os
from bg_mpl_stylesheet.bg_mpl_stylesheet import bg_mpl_style
import matplotlib.patches as mpl_patches
from matplotlib.gridspec import GridSpec


def load_fit(dir):
    df = pd.read_csv(dir, header=None).to_numpy()
    if df.shape[1] == 3:
        x, truth, solution = df[:, 0], df[:, 1], df[:, 2]
        return x, truth, solution
    if df.shape[1] == 4:
        x, truth, solution, error = df[:, 0], df[:, 1], df[:, 2], df[:, 3]
        return x, truth, solution, error
    if df.shape[1] > 4:
        x, data = df[:, 0], df[:, 1:]
        return x, data


def plot_test_comp_vs_truth(
    data,
    offset,
    xlabel,
    ylabel,
    xlim,
    ylim,
    label_loc,
    label,
    figsize,
    alpha,
    x_axis=True,
    show=True,
    save=False,
    save_path=None,
):
    fig, axs = plt.subplots(2, 2)
    plt.style.use(bg_mpl_style)
    fig.set_size_inches(figsize[0], figsize[1])
    plt.setp(axs, xlim=xlim, ylim=ylim)

    axs[0, 0].plot(
        data["x"], data["truth_1"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[0, 0].plot(data["x"], data["comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 0].plot(
        data["x"],
        data["truth_1"] - data["comp_1"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[0, 0].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    axs[0, 0].set_ylabel(ylabel)
    axs[0, 0].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=3)
    axs[0, 0].text(label_loc[0], label_loc[1], "({})".format(label[0]))

    axs[0, 1].plot(
        data["x"], data["truth_2_wrong"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[0, 1].plot(
        data["x"], data["comp_1_wrong"], label="Comp I", alpha=alpha
    )  # Calculated
    axs[0, 1].plot(
        data["x"],
        data["truth_2_wrong"] - data["comp_1_wrong"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[0, 1].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    axs[0, 1].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=3)
    axs[0, 1].text(label_loc[0], label_loc[1], "({})".format(label[1]))

    axs[1, 0].plot(
        data["x"], data["truth_1_wrong"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[1, 0].plot(
        data["x"], data["comp_2_wrong"], label="Comp II", alpha=alpha
    )  # Calculated
    axs[1, 0].plot(
        data["x"],
        data["truth_1_wrong"] - data["comp_2_wrong"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[1, 0].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    if x_axis:
        axs[1, 0].set_xlabel(xlabel)
    axs[1, 0].set_ylabel(ylabel)
    axs[1, 0].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=3)
    axs[1, 0].text(label_loc[0], label_loc[1], "({})".format(label[2]))

    axs[1, 1].plot(
        data["x"], data["truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 1].plot(
        data["x"], data["comp_2"], label="Comp II", alpha=alpha
    )  # Calculated
    axs[1, 1].plot(
        data["x"],
        data["truth_2"] - data["comp_2"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[1, 1].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    if x_axis:
        axs[1, 1].set_xlabel(xlabel)
    axs[1, 1].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=3)
    axs[1, 1].text(label_loc[0], label_loc[1], "({})".format(label[3]))

    plt.setp(axs[0, 0].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_yticklabels(), visible=False)
    plt.setp(axs[1, 1].get_yticklabels(), visible=False)

    if x_axis == False:
        plt.setp(axs[1, 0].get_xticklabels(), visible=False)
        plt.setp(axs[1, 1].get_xticklabels(), visible=False)

    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()

    if save:
        fig.savefig(save_path)


def plot_test_comp_vs_truth_no_error(
    data,
    xlabel,
    ylabel,
    xlim,
    ylim,
    figsize,
    alpha,
    label_loc,
    label,
    x_axis=True,
    show=True,
    save=False,
    save_path=None,
):
    fig, axs = plt.subplots(2, 2)
    plt.style.use(bg_mpl_style)
    fig.set_size_inches(figsize[0], figsize[1])
    plt.setp(axs, xlim=xlim, ylim=ylim)

    axs[0, 0].plot(
        data["x"], data["truth_1"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[0, 0].plot(data["x"], data["comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 0].set_ylabel(ylabel)
    axs[0, 0].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=1)
    axs[0, 0].text(label_loc[0], label_loc[1], "({})".format(label[0]))

    axs[0, 1].plot(
        data["x"], data["truth_2_wrong"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[0, 1].plot(
        data["x"], data["comp_1_wrong"], label="Comp I", alpha=alpha
    )  # Calculated
    axs[0, 1].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=1)
    axs[0, 1].text(label_loc[0], label_loc[1], "({})".format(label[1]))

    axs[1, 0].plot(
        data["x"], data["truth_1_wrong"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[1, 0].plot(
        data["x"], data["comp_2_wrong"], label="Comp II", alpha=alpha
    )  # Calculated
    if x_axis:
        axs[1, 0].set_xlabel(xlabel)
    axs[1, 0].set_ylabel(ylabel)
    axs[1, 0].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=1)
    axs[1, 0].text(label_loc[0], label_loc[1], "({})".format(label[2]))

    axs[1, 1].plot(
        data["x"], data["truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 1].plot(
        data["x"], data["comp_2"], label="Comp II", alpha=alpha
    )  # Calculated
    if x_axis:
        axs[1, 1].set_xlabel(xlabel)
    axs[1, 1].legend(loc="upper right", frameon=False, prop={"size": 11}, ncol=1)
    axs[1, 1].text(label_loc[0], label_loc[1], "({})".format(label[3]))

    plt.setp(axs[0, 0].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_yticklabels(), visible=False)
    plt.setp(axs[1, 1].get_yticklabels(), visible=False)

    if x_axis == False:
        plt.setp(axs[1, 0].get_xticklabels(), visible=False)
        plt.setp(axs[1, 1].get_xticklabels(), visible=False)

    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()

    if save:
        fig.savefig(save_path)


def calc_Rw(truth: np.ndarray, comp: np.ndarray):
    return np.linalg.norm(truth - comp) / np.linalg.norm(truth)


def plot_compare(
    x,
    data,
    offset,
    xlabel,
    ylabel,
    xlim,
    ylim,
    label_loc,
    label,
    text_loc,
    figsize,
    alpha,
    x_axis=True,
    show=True,
    save=False,
    save_path=None,
):
    if "spnmf_comp_1" in data:
        total_ax_y = 3
    else:
        total_ax_y = 2

    fig, axs = plt.subplots(2, total_ax_y)
    fig.set_size_inches(figsize[0], figsize[1])
    plt.setp(axs, xlim=xlim, ylim=ylim)

    ##################################################################################
    axs[0, 0].plot(x, data["nmf_truth_1"], label="Truth I", alpha=alpha)  # Experimental
    axs[0, 0].plot(x, data["nmf_comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 0].plot(
        x,
        data["nmf_truth_1"] - data["nmf_comp_1"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[0, 0].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    axs[0, 0].set_ylabel(ylabel)
    axs[0, 0].text(label_loc[0], label_loc[1], "({})".format(label[0]))
    Rw = calc_Rw(data["nmf_truth_1"], data["nmf_comp_1"])
    text = "NMF Rw$={:.2f}\%$".format(Rw * 100)
    axs[0, 0].text(xlim[1] + text_loc[0][0], text_loc[1][0], text, ha="center")

    axs[1, 0].plot(
        x, data["nmf_truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 0].plot(x, data["nmf_comp_2"], label="Comp II", alpha=alpha)  # Calculated
    axs[1, 0].plot(
        x,
        data["nmf_truth_2"] - data["nmf_comp_2"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[1, 0].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    if x_axis:
        axs[1, 0].set_xlabel(xlabel)
    else:
        plt.setp(axs[1, 0].get_xticklabels(), visible=False)
    axs[1, 0].set_ylabel(ylabel)
    axs[1, 0].text(label_loc[0], label_loc[1], "({})".format(label[2]))
    Rw = calc_Rw(data["nmf_truth_2"], data["nmf_comp_2"])
    text = "NMF Rw$={:.2f}\%$".format(Rw * 100)
    axs[1, 0].text(xlim[1] + text_loc[0][0], text_loc[1][0], text, ha="center")

    ##################################################################################
    axs[0, 1].plot(
        x, data["snmf_truth_1"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[0, 1].plot(x, data["snmf_comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 1].plot(
        x,
        data["snmf_truth_1"] - data["snmf_comp_1"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[0, 1].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    axs[0, 1].text(label_loc[0], label_loc[1], "({})".format(label[1]))
    Rw = calc_Rw(data["snmf_truth_1"], data["snmf_comp_1"])
    text = "StretchedNMF Rw$={:.2f}\%$".format(Rw * 100)
    axs[0, 1].text(xlim[1] + text_loc[0][1], text_loc[1][1], text, ha="center")

    axs[1, 1].plot(
        x, data["snmf_truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 1].plot(x, data["snmf_comp_2"], label="Comp II", alpha=alpha)  # Calculated
    axs[1, 1].plot(
        x,
        data["snmf_truth_2"] - data["snmf_comp_2"] + offset,
        label="Difference",
        alpha=alpha,
    )  # Difference
    axs[1, 1].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
    if x_axis:
        axs[1, 1].set_xlabel(xlabel)
    else:
        plt.setp(axs[1, 1].get_xticklabels(), visible=False)
    axs[1, 1].text(label_loc[0], label_loc[1], "({})".format(label[3]))
    Rw = calc_Rw(data["snmf_truth_2"], data["snmf_comp_2"])
    text = "StretchedNMF Rw$={:.2f}\%$".format(Rw * 100)
    axs[1, 1].text(xlim[1] + text_loc[0][1], text_loc[1][1], text, ha="center")

    ##################################################################################
    if "spnmf_comp_1" in data:
        axs[0, 2].plot(
            x, data["spnmf_truth_1"], label="Truth I", alpha=alpha
        )  # Experimental
        axs[0, 2].plot(
            x, data["spnmf_comp_1"], label="Comp I", alpha=alpha
        )  # Calculated
        axs[0, 2].plot(
            x,
            data["spnmf_truth_1"] - data["spnmf_comp_1"] + offset,
            label="Difference",
            alpha=alpha,
        )  # Difference
        axs[0, 2].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
        axs[0, 2].text(label_loc[0], label_loc[1], "({})".format(label[4]))
        Rw = calc_Rw(data["spnmf_truth_1"], data["spnmf_comp_1"])
        text = "Sparse StretchedNMF Rw$={:.2f}\%$".format(Rw * 100)
        axs[0, 2].text(xlim[1] + text_loc[0][2], text_loc[1][2], text, ha="center")

        axs[1, 2].plot(
            x, data["spnmf_truth_2"], label="Truth II", alpha=alpha
        )  # Experimental
        axs[1, 2].plot(
            x, data["spnmf_comp_2"], label="Comp II", alpha=alpha
        )  # Calculated
        axs[1, 2].plot(
            x,
            data["spnmf_truth_2"] - data["spnmf_comp_2"] + offset,
            label="Difference",
            alpha=alpha,
        )  # Difference
        axs[1, 2].axhline(y=offset, color="k", linestyle="--", alpha=alpha)
        if x_axis:
            axs[1, 2].set_xlabel(xlabel)
        else:
            plt.setp(axs[1, 2].get_xticklabels(), visible=False)
        axs[1, 2].text(label_loc[0], label_loc[1], "({})".format(label[5]))
        Rw = calc_Rw(data["spnmf_truth_2"], data["spnmf_comp_2"])
        text = "Sparse StretchedNMF Rw$={:.2f}\%$".format(Rw * 100)
        axs[1, 2].text(xlim[1] + text_loc[0][2], text_loc[1][2], text, ha="center")
        plt.setp(axs[0, 2].get_xticklabels(), visible=False)
        plt.setp(axs[1, 2].get_yticklabels(), visible=False)
        plt.setp(axs[0, 2].get_yticklabels(), visible=False)
    ##################################################################################
    plt.setp(axs[0, 0].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_yticklabels(), visible=False)
    plt.setp(axs[1, 1].get_yticklabels(), visible=False)

    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()

    if save:
        fig.savefig(save_path)


def plot_compare_no_error(
    x,
    data,
    xlabel,
    ylabel,
    xlim,
    ylim,
    label_loc,
    label,
    text_loc,
    figsize,
    alpha,
    x_axis=True,
    show=True,
    save=False,
    save_path=None,
):
    if "spnmf_comp_1" in data:
        total_ax_y = 3
    else:
        total_ax_y = 2

    fig, axs = plt.subplots(2, total_ax_y)
    fig.set_size_inches(figsize[0], figsize[1])
    plt.setp(axs, xlim=xlim, ylim=ylim)

    ##################################################################################
    axs[0, 0].plot(x, data["nmf_truth_1"], label="Truth I", alpha=alpha)  # Experimental
    axs[0, 0].plot(x, data["nmf_comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 0].set_ylabel(ylabel)
    axs[0, 0].text(label_loc[0], label_loc[1], "({})".format(label[0]))
    Rw = calc_Rw(data["nmf_truth_1"], data["nmf_comp_1"])
    text = "NMF\n Rw$={:.2f}\%$".format(Rw * 100)
    axs[0, 0].text(xlim[1] + text_loc[0][0], text_loc[1][0], text, ha="center")

    axs[1, 0].plot(
        x, data["nmf_truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 0].plot(x, data["nmf_comp_2"], label="Comp II", alpha=alpha)  # Calculated
    if x_axis:
        axs[1, 0].set_xlabel(xlabel)
    else:
        plt.setp(axs[1, 0].get_xticklabels(), visible=False)
    axs[1, 0].set_ylabel(ylabel)
    axs[1, 0].text(label_loc[0], label_loc[1], "({})".format(label[2]))
    Rw = calc_Rw(data["nmf_truth_2"], data["nmf_comp_2"])
    text = "NMF\n Rw$={:.2f}\%$".format(Rw * 100)
    axs[1, 0].text(xlim[1] + text_loc[0][0], text_loc[1][0], text, ha="center")

    ##################################################################################
    axs[0, 1].plot(
        x, data["snmf_truth_1"], label="Truth I", alpha=alpha
    )  # Experimental
    axs[0, 1].plot(x, data["snmf_comp_1"], label="Comp I", alpha=alpha)  # Calculated
    axs[0, 1].text(label_loc[0], label_loc[1], "({})".format(label[1]))
    Rw = calc_Rw(data["snmf_truth_1"], data["snmf_comp_1"])
    text = "StretchedNMF\n Rw$={:.2f}\%$".format(Rw * 100)
    axs[0, 1].text(xlim[1] + text_loc[0][1], text_loc[1][1], text, ha="center")

    axs[1, 1].plot(
        x, data["snmf_truth_2"], label="Truth II", alpha=alpha
    )  # Experimental
    axs[1, 1].plot(x, data["snmf_comp_2"], label="Comp II", alpha=alpha)  # Calculated
    if x_axis:
        axs[1, 1].set_xlabel(xlabel)
    else:
        plt.setp(axs[1, 1].get_xticklabels(), visible=False)
    axs[1, 1].text(label_loc[0], label_loc[1], "({})".format(label[3]))
    Rw = calc_Rw(data["snmf_truth_2"], data["snmf_comp_2"])
    text = "StretchedNMF\n Rw$={:.2f}\%$".format(Rw * 100)
    axs[1, 1].text(xlim[1] + text_loc[0][1], text_loc[1][1], text, ha="center")

    ##################################################################################
    if "spnmf_comp_1" in data:
        axs[0, 2].plot(
            x, data["spnmf_truth_1"], label="Truth I", alpha=alpha
        )  # Experimental
        axs[0, 2].plot(
            x, data["spnmf_comp_1"], label="Comp I", alpha=alpha
        )  # Calculated
        axs[0, 2].text(label_loc[0], label_loc[1], "({})".format(label[4]))
        Rw = calc_Rw(data["spnmf_truth_1"], data["spnmf_comp_1"])
        text = "Sparse StretchedNMF\n Rw$={:.2f}\%$".format(Rw * 100)
        axs[0, 2].text(xlim[1] + text_loc[0][2], text_loc[1][2], text, ha="center")

        axs[1, 2].plot(
            x, data["spnmf_truth_2"], label="Truth II", alpha=alpha
        )  # Experimental
        axs[1, 2].plot(
            x, data["spnmf_comp_2"], label="Comp II", alpha=alpha
        )  # Calculated
        if x_axis:
            axs[1, 2].set_xlabel(xlabel)
        else:
            plt.setp(axs[1, 2].get_xticklabels(), visible=False)
        axs[1, 2].text(label_loc[0], label_loc[1], "({})".format(label[5]))
        Rw = calc_Rw(data["spnmf_truth_2"], data["spnmf_comp_2"])
        text = "Sparse StretchedNMF\n Rw$={:.2f}\%$".format(Rw * 100)
        axs[1, 2].text(xlim[1] + text_loc[0][2], text_loc[1][2], text, ha="center")
        plt.setp(axs[0, 2].get_xticklabels(), visible=False)
        plt.setp(axs[0, 2].get_yticklabels(), visible=False)
        plt.setp(axs[1, 2].get_yticklabels(), visible=False)
    ##################################################################################
    plt.setp(axs[0, 0].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_xticklabels(), visible=False)
    plt.setp(axs[0, 1].get_yticklabels(), visible=False)
    plt.setp(axs[1, 1].get_yticklabels(), visible=False)

    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()

    if save:
        fig.savefig(save_path)


def plot_Jamie(
    data,
    offset,
    xlabel_top,
    xlabel_left_bottom,
    xlabel_right_bottom,
    ylabel_top,
    ylabel_left_bottom,
    ylabel_right_bottom,
    xlim_top,
    xlim_left_bottom,
    xlim_right_bottom,
    ylim_top,
    ylim_left_bottom,
    ylim_right_bottom,
    text,
    text_loc,
    Rw_loc,
    figsize,
    alpha,
    alpha_wf=None,
    lw=1,
    show=True,
    save=False,
    save_path=None,
):
    fig = plt.figure()
    fig.set_size_inches(figsize[0], figsize[1])
    gs = GridSpec(7, 3, figure=fig, height_ratios=[8, 2, 2, 2, 2, 2, 2])
    ax_t = fig.add_subplot(gs[0, :])
    ax_l, ax_r = [], []
    for k in range(1, 7):
        ax_l.append(fig.add_subplot(gs[k, :-1]))
        ax_r.append(fig.add_subplot(gs[k, -1]))

    if alpha_wf:
        _alpha = alpha_wf
    else:
        _alpha = alpha
    for k in range(data["data"].shape[1]):
        ax_t.plot(
            data["q"],
            data["data"][:, k] + offset * k,
            alpha=_alpha,
            linewidth=lw,
            color="#0B3C5D",
        )
    ax_t.set_xlabel(xlabel_top)
    ax_t.xaxis.set_label_position("top")
    ax_t.set_ylabel(ylabel_top)
    ax_t.set_xlim(xlim_top)
    ax_t.set_ylim(ylim_top)
    ax_t.tick_params(labelbottom=False, labeltop=True)
    ax_t.xaxis.set_label_position("top")
    ax_t.xaxis.tick_top()

    for k in range(6):
        ax = ax_l[k]
        ax.plot(data["x"], data["truth"][k + 1], alpha=alpha, color="#0B3C5D")
        ax.plot(data["x"], data["comp"][k + 1], alpha=alpha, color="#B82601")
        ax.text(text_loc[0], text_loc[1], text[k], ha="center")
        ax.set_xlim(xlim_left_bottom)
        # ax.set_ylim(ylim_left_bottom)
        ax.tick_params(labelleft=True, labelright=False, labelbottom=False)
        ax.set_xlabel(xlabel_left_bottom)
        if k == 3:
            ax.set_ylabel(ylabel_left_bottom)
        if k == 5:
            ax.tick_params(labelbottom=True)

    for k in range(6):
        ax = ax_r[k]
        truth_combined = np.column_stack((data["temp"], data["weight_truth"][k + 1]))
        truth_combined = truth_combined[np.argsort(truth_combined[:, 0])]
        weight_combined = np.column_stack((data["temp"], data["weight_comp"][k + 1]))
        weight_combined = weight_combined[np.argsort(weight_combined[:, 0])]
        ax.plot(
            truth_combined[:, 0],
            truth_combined[:, 1],
            alpha=alpha,
            color="#0B3C5D",
        )
        ax.plot(
            weight_combined[:, 0],
            weight_combined[:, 1],
            alpha=alpha,
            color="#B82601",
        )
        ax.set_xlim(xlim_right_bottom)
        # ax.set_ylim(ylim_right_bottom)
        ax.tick_params(labelleft=False, labelright=True, labelbottom=False)
        ax.set_xlabel(xlabel_right_bottom)
        ax.yaxis.set_label_position("right")
        ax.yaxis.tick_right()
        if k == 3:
            ax.set_ylabel(ylabel_right_bottom)
        if k == 5:
            ax.tick_params(labelbottom=True)

    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()

    if save:
        fig.savefig(save_path)


def plot_waterfall(
    data,
    x_offset,
    y_offset,
    xlabel,
    ylabel,
    xlim,
    ylim,
    figsize,
    alpha,
    alpha_fb=None,
    lw=0.5,
    c=None,
    c_fb=None,
    show=True,
    save=False,
    save_path=None,
    fill_between=False,
    fill_between_opt2=False,
):
    def offset(myFig, myAx, n=1, yOff=60):
        dx, dy = 0.0, yOff / myFig.dpi
        return myAx.transData + mpl.transforms.ScaledTranslation(
            dx, n * dy, myFig.dpi_scale_trans
        )

    if not c:
        c = "#0B3C5D"
    plt.style.use(bg_mpl_style)
    fig, ax = plt.subplots()
    fig.set_size_inches(figsize[0], figsize[1])
    for k in range(data["data"].shape[1]):
        x = data["x"] + x_offset * k
        y = data["data"][:, k] + y_offset * k
        ax.plot(
            x,
            y,
            alpha=alpha,
            color=c,
            linewidth=lw,
        )
        if fill_between:
            # https://stackoverflow.com/questions/55781132/imitating-the-waterfall-plots-in-origin-with-matplotlib
            z_ind = (
                data["data"].shape[1] - k
            )  ## to ensure each plot is "behind" the previous plot
            sampling = 0
            trans = offset(fig, ax, k, yOff=sampling)
            if alpha_fb:
                _alpha = alpha_fb
            else:
                _alpha = alpha
            if c_fb:
                _c = c_fb
            else:
                _c = c
            if fill_between_opt2:
                ax.fill_between(
                    x,
                    y,
                    0,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )
            else:
                ax.fill_between(
                    x,
                    y,
                    y.min(),
                    where=y.min() <= y,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )

    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    ax.set_xlim(xlim)
    ax.set_ylim(ylim)
    if show:
        plt.show()
    if save:
        fig.savefig(save_path)


def plot_compound_waterfall(
    figsize,
    upper_data,
    upper_x_offset,
    upper_y_offset,
    upper_xlabel,
    upper_ylabel,
    upper_xlim,
    upper_ylim,
    upper_alpha,
    lower_data,
    lower_x_offset,
    lower_y_offset,
    lower_xlabel,
    lower_ylabel,
    lower_xlim,
    lower_ylim,
    lower_alpha,
    show=True,
    save=False,
    save_path=None,
    upper_alpha_fb=None,
    upper_lw=0.5,
    upper_c=None,
    upper_c_fb=None,
    upper_fill_between=False,
    upper_fill_between_opt2=False,
    lower_alpha_fb=None,
    lower_lw=0.5,
    lower_c=None,
    lower_c_fb=None,
    lower_fill_between=False,
    lower_fill_between_opt2=False,
):
    def offset(myFig, myAx, n=1, yOff=60):
        dx, dy = 0.0, yOff / myFig.dpi
        return myAx.transData + mpl.transforms.ScaledTranslation(
            dx, n * dy, myFig.dpi_scale_trans
        )

    plt.style.use(bg_mpl_style)
    fig, axs = plt.subplots(2, 1)
    fig.set_size_inches(figsize[0], figsize[1])

    for k in range(upper_data["data"].shape[1]):
        x = upper_data["x"] + upper_x_offset * k
        y = upper_data["data"][:, k] + upper_y_offset * k
        axs[0].plot(
            x,
            y,
            alpha=upper_alpha,
            color=upper_c,
            linewidth=upper_lw,
        )
        if upper_fill_between:
            # https://stackoverflow.com/questions/55781132/imitating-the-waterfall-plots-in-origin-with-matplotlib
            z_ind = (
                upper_data["data"].shape[1] - k
            )  ## to ensure each plot is "behind" the previous plot
            sampling = 0
            trans = offset(fig, axs[0], k, yOff=sampling)
            if upper_alpha_fb:
                _alpha = upper_alpha_fb
            else:
                _alpha = upper_alpha
            if upper_c_fb:
                _c = upper_c_fb
            else:
                _c = upper_c
            if upper_fill_between_opt2:
                axs[0].fill_between(
                    x,
                    y,
                    0,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )
            else:
                axs[0].fill_between(
                    x,
                    y,
                    y.min(),
                    where=y.min() <= y,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )

    axs[0].set_xlabel(upper_xlabel)
    axs[0].set_ylabel(upper_ylabel)
    axs[0].set_xlim(upper_xlim)
    axs[0].set_ylim(upper_ylim)

    ######################## lower

    for k in range(lower_data["data"].shape[1]):
        x = lower_data["x"] + lower_x_offset * k
        y = lower_data["data"][:, k] + lower_y_offset * k
        axs[1].plot(
            x,
            y,
            alpha=lower_alpha,
            color=lower_c,
            linewidth=lower_lw,
        )
        if lower_fill_between:
            # https://stackoverflow.com/questions/55781132/imitating-the-waterfall-plots-in-origin-with-matplotlib
            z_ind = (
                lower_data["data"].shape[1] - k
            )  ## to ensure each plot is "behind" the previous plot
            sampling = 0
            trans = offset(fig, axs[1], k, yOff=sampling)
            if lower_alpha_fb:
                _alpha = lower_alpha_fb
            else:
                _alpha = lower_alpha
            if lower_c_fb:
                _c = lower_c_fb
            else:
                _c = lower_c
            if lower_fill_between_opt2:
                axs[1].fill_between(
                    x,
                    y,
                    0,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )
            else:
                axs[1].fill_between(
                    x,
                    y,
                    y.min(),
                    where=y.min() <= y,
                    facecolor=_c,
                    alpha=_alpha,
                    zorder=z_ind,
                    transform=trans,
                    interpolate=True,
                )

    axs[1].set_xlabel(lower_xlabel)
    axs[1].set_ylabel(lower_ylabel)
    axs[1].set_xlim(lower_xlim)
    axs[1].set_ylim(lower_ylim)

    if show:
        plt.show()
    if save:
        fig.savefig(save_path)


def plot_weights(
    x,
    data,
    xlabel,
    ylabel,
    xlim,
    ylim,
    label_loc,
    label,
    figsize,
    alpha,
    show=True,
    save=False,
    save_path=None,
):
    plt.style.use(bg_mpl_style)
    fig, axs = plt.subplots(
        2,
        1,
        sharex=True,
        sharey=True,
    )
    fig.set_size_inches(figsize[0], figsize[1])
    plt.setp(axs, xlim=xlim, ylim=ylim)

    ##################################################################################
    axs[0].plot(x, data[0][:, 0], alpha=alpha, linestyle="--")
    for k in range(1, data[0].shape[1]):
        axs[0].plot(x, data[0][:, k], alpha=alpha)
    axs[0].text(label_loc[0], label_loc[1], "(a) {}".format(label[0]))
    plt.setp(axs[00].get_xticklabels(), visible=False)

    axs[1].plot(x, data[1][:, 0], alpha=alpha, linestyle="--")
    for k in range(1, data[1].shape[1]):
        axs[1].plot(x, data[1][:, k], alpha=alpha)
    axs[1].text(label_loc[0], label_loc[1], "(b) {}".format(label[1]))

    plt.xlabel(xlabel)
    fig.text(0.02, 0.5, ylabel, va="center", ha="center", rotation="vertical")
    plt.subplots_adjust(wspace=0, hspace=0)
    if show:
        plt.show()
    if save:
        fig.savefig(save_path)

